A Calibration-Referenced Protocol for Measuring Decision Stability under Reference Bank Compression

Reference banks used for industrial image inspection can be compressed to fit a deployment budget, but the resulting anomaly decisions depend on both the compressed scores and the operating threshold. We present a four-step protocol that compares compression methods at matched deployment sizes, establishes a reference distribution from 200 recalibrations, evaluates disagreement against two calibration benchmarks, and measures changes by distance from the full-bank threshold. With WideResNet-50, budget-matched product quantization (PQ) at the 10% budget has the lowest decision disagreement among five matched methods, including int8 scalar quantization, on VisA and MVTec AD at both operating levels. Int8 scalar quantization gives lower disagreement than PQ at the other four budgets. On MVTec AD at the lower operating level, PQ meets the calibration median in 34/39 cells and the upper quantile in 39/39 cells. Category-equally weighted image-level AUROC loss at this budget ranges from 0.0003 to 0.0037 across the evaluated configurations. On VisA at the 1% budget and a 1% operating level, disagreement reaches 28.12% (95% CI 23.25--33.58%) among near-threshold anomalies and 1.30% (0.79--2.14%) across the normal holdout. The 10% budget-matched PQ setting retains the lowest disagreement among four compared methods with ResNet-18, with clean reference banks, and when thresholds are estimated from normal-directory probes. The protocol connects deployment size to a calibration-referenced decision measure and identifies the evaluation populations most informative for inspection.

==> anc/README.txt <==
Supplementary Data S1

Supplementary_Data_S1_intervals.xlsx contains the statistical interval summaries
supporting the manuscript and its supplementary material.
Worksheets: Reported intervals; SQ intervals.
Location labels use the figure and table numbering in the preprint.
Historical Analysis labels refer to the section Disagreement near the threshold.
Underlying statistical values are unchanged from the supplied study results.
The study code and per-image score files are not included in this deposit.

wrn_probe_summary.csv supplies the full-precision values for Supplementary
Table S1. wrn_probe_details.csv supplies the category-seed-level inputs to its
reported counts. The historical file names are retained; these files contain
WideResNet-50 and ResNet-18 results for the indicated bank configurations.


==> anc/wrn_probe_details.csv <==
backbone,bank,dataset,category,seed,alpha,probe_set,probe_used_n,anomaly_directory_n,E_n,prefix_flips,random_flips,rebuiltgreedy_flips,budgetmatchedPQ_flips,Dcal_median,Dcal_q975,J2_median_pass,J2_q975_pass
WideResNet-50,wrn50_original,VisA12,candle,17,0.01,original,32,3,440,2,1,2,0,0.03409090909090909,0.14329545454545456,1,1
WideResNet-50,wrn50_original,VisA12,candle,17,0.01,normal_only,29,3,440,25,24,12,4,0.03409090909090909,0.14329545454545456,1,1
WideResNet-50,wrn50_original,VisA12,candle,17,0.05,original,32,3,440,2,11,2,1,0.02727272727272727,0.1590909090909091,1,1
WideResNet-50,wrn50_original,VisA12,candle,17,0.05,normal_only,29,3,440,25,26,13,2,0.02727272727272727,0.1590909090909091,1,1
WideResNet-50,wrn50_original,VisA12,candle,29,0.01,original,32,2,440,1,0,1,0,0.022727272727272728,0.14545454545454545,1,1
WideResNet-50,wrn50_original,VisA12,candle,29,0.01,normal_only,30,2,440,1,6,2,1,0.022727272727272728,0.14545454545454545,1,1
WideResNet-50,wrn50_original,VisA12,candle,29,0.05,original,32,2,440,1,6,2,1,0.04318181818181818,0.10909090909090909,1,1
WideResNet-50,wrn50_original,VisA12,candle,29,0.05,normal_only,30,2,440,10,15,10,0,0.04318181818181818,0.10909090909090909,1,1
WideResNet-50,wrn50_original,VisA12,candle,43,0.01,original,32,2,440,1,5,3,1,0.04090909090909091,0.1115340909090909,1,1
WideResNet-50,wrn50_original,VisA12,candle,43,0.01,normal_only,30,2,440,7,17,3,1,0.04090909090909091,0.1115340909090909,1,1
WideResNet-50,wrn50_original,VisA12,candle,43,0.05,original,32,2,440,7,8,3,1,0.01818181818181818,0.09318181818181819,1,1
WideResNet-50,wrn50_original,VisA12,candle,43,0.05,normal_only,30,2,440,17,18,12,4,0.01818181818181818,0.09318181818181819,1,1
WideResNet-50,wrn50_original,VisA12,capsules,17,0.01,original,32,5,281,2,1,0,0,0.010676156583629894,0.06459074733096086,1,1
WideResNet-50,wrn50_original,VisA12,capsules,17,0.01,normal_only,27,5,281,4,8,17,0,0.010676156583629894,0.06459074733096086,1,1
WideResNet-50,wrn50_original,VisA12,capsules,17,0.05,original,32,5,281,4,8,13,0,0.014234875444839857,0.11129893238434163,1,1
WideResNet-50,wrn50_original,VisA12,capsules,17,0.05,normal_only,27,5,281,11,24,23,3,0.014234875444839857,0.11129893238434163,1,1
WideResNet-50,wrn50_original,VisA12,capsules,29,0.01,original,32,4,281,1,4,1,0,0.017793594306049824,0.06405693950177936,1,1
WideResNet-50,wrn50_original,VisA12,capsules,29,0.01,normal_only,28,4,281,7,7,11,1,0.017793594306049824,0.06405693950177936,1,1
WideResNet-50,wrn50_original,VisA12,capsules,29,0.05,original,32,4,281,5,7,11,1,0.014234875444839857,0.09635231316725978,1,1
WideResNet-50,wrn50_original,VisA12,capsules,29,0.05,normal_only,28,4,281,20,14,14,3,0.014234875444839857,0.09635231316725978,1,1
WideResNet-50,wrn50_original,VisA12,capsules,43,0.01,original,32,3,281,1,3,0,0,0.014234875444839857,0.07473309608540925,1,1
WideResNet-50,wrn50_original,VisA12,capsules,43,0.01,normal_only,29,3,281,36,39,35,14,0.014234875444839857,0.07473309608540925,0,1
WideResNet-50,wrn50_original,VisA12,capsules,43,0.05,original,32,3,281,1,3,0,0,0.014234875444839857,0.0748220640569395,1,1
WideResNet-50,wrn50_original,VisA12,capsules,43,0.05,normal_only,29,3,281,38,42,35,11,0.014234875444839857,0.0748220640569395,0,1
WideResNet-50,wrn50_original,VisA12,cashew,17,0.01,original,32,8,240,1,0,1,0,0.029166666666666667,0.14614583333333334,1,1
WideResNet-50,wrn50_original,VisA12,cashew,17,0.01,normal_only,24,8,240,9,16,9,3,0.029166666666666667,0.14614583333333334,1,1
WideResNet-50,wrn50_original,VisA12,cashew,17,0.05,original,32,8,240,2,0,1,0,0.025,0.12916666666666668,1,1
WideResNet-50,wrn50_original,VisA12,cashew,17,0.05,normal_only,24,8,240,12,18,14,1,0.025,0.12916666666666668,1,1
WideResNet-50,wrn50_original,VisA12,cashew,29,0.01,original,32,6,240,5,9,4,3,0.016666666666666666,0.15833333333333333,1,1
WideResNet-50,wrn50_original,VisA12,cashew,29,0.01,normal_only,26,6,240,7,16,5,2,0.016666666666666666,0.15833333333333333,1,1
WideResNet-50,wrn50_original,VisA12,cashew,29,0.05,original,32,6,240,6,7,4,2,0.0625,0.1375,1,1
WideResNet-50,wrn50_original,VisA12,cashew,29,0.05,normal_only,26,6,240,7,10,5,1,0.0625,0.1375,1,1
WideResNet-50,wrn50_original,VisA12,cashew,43,0.01,original,32,7,240,1,4,1,1,0.0,0.18364583333333334,0,1
WideResNet-50,wrn50_original,VisA12,cashew,43,0.01,normal_only,25,7,240,8,17,12,3,0.0,0.18364583333333334,0,1
WideResNet-50,wrn50_original,VisA12,cashew,43,0.05,original,32,7,240,1,1,1,0,0.04583333333333333,0.10010416666666666,1,1
WideResNet-50,wrn50_original,VisA12,cashew,43,0.05,normal_only,25,7,240,14,26,13,4,0.04583333333333333,0.10010416666666666,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,17,0.01,original,32,3,241,5,4,2,1,0.012448132780082987,0.08713692946058091,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,17,0.01,normal_only,29,3,241,9,10,10,2,0.012448132780082987,0.08713692946058091,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,17,0.05,original,32,3,241,5,16,6,2,0.008298755186721992,0.09585062240663901,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,17,0.05,normal_only,29,3,241,6,7,11,2,0.008298755186721992,0.09585062240663901,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,29,0.01,original,32,7,241,0,0,0,0,0.02074688796680498,0.091701244813278,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,29,0.01,normal_only,25,7,241,15,27,13,3,0.02074688796680498,0.091701244813278,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,29,0.05,original,32,7,241,1,2,1,0,0.02074688796680498,0.07468879668049792,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,29,0.05,normal_only,25,7,241,3,33,7,1,0.02074688796680498,0.07468879668049792,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,43,0.01,original,32,3,241,7,6,4,2,0.008298755186721992,0.11224066390041494,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,43,0.01,normal_only,29,3,241,3,6,4,2,0.008298755186721992,0.11224066390041494,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,43,0.05,original,32,3,241,9,8,5,3,0.029045643153526972,0.08765560165975103,1,1
WideResNet-50,wrn50_original,VisA12,chewinggum,43,0.05,normal_only,29,3,241,14,6,7,9,0.029045643153526972,0.08765560165975103,0,1
WideResNet-50,wrn50_original,VisA12,fryum,17,0.01,original,32,2,240,1,2,2,0,0.008333333333333333,0.075,1,1
WideResNet-50,wrn50_original,VisA12,fryum,17,0.01,normal_only,30,2,240,11,31,14,2,0.008333333333333333,0.075,1,1
WideResNet-50,wrn50_original,VisA12,fryum,17,0.05,original,32,2,240,4,6,3,2,0.004166666666666667,0.07916666666666666,0,1
WideResNet-50,wrn50_original,VisA12,fryum,17,0.05,normal_only,30,2,240,12,37,16,4,0.004166666666666667,0.07916666666666666,0,1
WideResNet-50,wrn50_original,VisA12,fryum,29,0.01,original,32,6,240,2,3,1,1,0.025,0.07916666666666666,1,1
WideResNet-50,wrn50_original,VisA12,fryum,29,0.01,normal_only,26,6,240,6,6,2,3,0.025,0.07916666666666666,1,1
WideResNet-50,wrn50_original,VisA12,fryum,29,0.05,original,32,6,240,2,10,3,0,0.008333333333333333,0.079375,1,1
WideResNet-50,wrn50_original,VisA12,fryum,29,0.05,normal_only,26,6,240,10,13,13,2,0.008333333333333333,0.079375,1,1
WideResNet-50,wrn50_original,VisA12,fryum,43,0.01,original,32,4,240,6,11,6,1,0.06666666666666667,0.09604166666666666,1,1
WideResNet-50,wrn50_original,VisA12,fryum,43,0.01,normal_only,28,4,240,11,42,14,2,0.06666666666666667,0.09604166666666666,1,1
WideResNet-50,wrn50_original,VisA12,fryum,43,0.05,original,32,4,240,2,33,7,0,0.008333333333333333,0.079375,1,1
WideResNet-50,wrn50_original,VisA12,fryum,43,0.05,normal_only,28,4,240,20,60,25,7,0.008333333333333333,0.079375,0,1
WideResNet-50,wrn50_original,VisA12,macaroni1,17,0.01,original,32,2,440,2,11,6,1,0.038636363636363635,0.15681818181818183,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,17,0.01,normal_only,30,2,440,2,11,6,1,0.038636363636363635,0.15681818181818183,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,17,0.05,original,32,2,440,3,13,5,1,0.035227272727272725,0.17954545454545454,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,17,0.05,normal_only,30,2,440,17,59,27,16,0.035227272727272725,0.17954545454545454,0,1
WideResNet-50,wrn50_original,VisA12,macaroni1,29,0.01,original,32,2,440,7,16,4,2,0.031818181818181815,0.13227272727272726,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,29,0.01,normal_only,30,2,440,28,79,35,9,0.031818181818181815,0.13227272727272726,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,29,0.05,original,32,2,440,8,27,6,3,0.04090909090909091,0.11721590909090909,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,29,0.05,normal_only,30,2,440,36,89,37,8,0.04090909090909091,0.11721590909090909,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,43,0.01,original,32,2,440,0,0,0,0,0.03409090909090909,0.13414772727272728,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,43,0.01,normal_only,30,2,440,11,32,20,6,0.03409090909090909,0.13414772727272728,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,43,0.05,original,32,2,440,4,17,8,0,0.038636363636363635,0.14107954545454546,1,1
WideResNet-50,wrn50_original,VisA12,macaroni1,43,0.05,normal_only,30,2,440,15,58,13,4,0.038636363636363635,0.14107954545454546,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,17,0.01,original,32,2,440,34,31,22,5,0.011363636363636364,0.1159090909090909,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,17,0.01,normal_only,30,2,440,34,31,93,5,0.011363636363636364,0.1159090909090909,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,17,0.05,original,32,2,440,36,62,61,9,0.020454545454545454,0.1115340909090909,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,17,0.05,normal_only,30,2,440,36,62,80,8,0.020454545454545454,0.1115340909090909,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,29,0.01,original,32,4,440,8,5,18,5,0.01818181818181818,0.145625,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,29,0.01,normal_only,28,4,440,8,5,18,5,0.01818181818181818,0.145625,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,29,0.05,original,32,4,440,11,13,30,3,0.031818181818181815,0.14625,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,29,0.05,normal_only,28,4,440,11,13,30,3,0.031818181818181815,0.14625,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,43,0.01,original,32,6,440,13,54,13,3,0.015909090909090907,0.06818181818181818,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,43,0.01,normal_only,26,6,440,13,54,45,3,0.015909090909090907,0.06818181818181818,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,43,0.05,original,32,6,440,29,51,25,7,0.020454545454545454,0.095625,1,1
WideResNet-50,wrn50_original,VisA12,macaroni2,43,0.05,normal_only,26,6,440,35,61,38,15,0.020454545454545454,0.095625,0,1
WideResNet-50,wrn50_original,VisA12,pcb1,17,0.01,original,32,3,442,2,3,1,0,0.020361990950226245,0.11538461538461539,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,17,0.01,normal_only,29,3,442,30,52,22,9,0.020361990950226245,0.11538461538461539,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,17,0.05,original,32,3,442,4,28,8,0,0.01583710407239819,0.15610859728506787,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,17,0.05,normal_only,29,3,442,62,102,58,22,0.01583710407239819,0.15610859728506787,0,1
WideResNet-50,wrn50_original,VisA12,pcb1,29,0.01,original,32,3,442,3,4,2,0,0.01809954751131222,0.14027149321266968,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,29,0.01,normal_only,29,3,442,6,13,8,1,0.01809954751131222,0.14027149321266968,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,29,0.05,original,32,3,442,6,13,8,1,0.01809954751131222,0.16289592760180996,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,29,0.05,normal_only,29,3,442,11,34,12,2,0.01809954751131222,0.16289592760180996,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,43,0.01,original,32,1,442,8,29,11,3,0.029411764705882353,0.12952488687782807,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,43,0.01,normal_only,31,1,442,37,57,29,8,0.029411764705882353,0.12952488687782807,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,43,0.05,original,32,1,442,37,60,18,8,0.04072398190045249,0.1611425339366516,1,1
WideResNet-50,wrn50_original,VisA12,pcb1,43,0.05,normal_only,31,1,442,37,60,18,11,0.04072398190045249,0.1611425339366516,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,17,0.01,original,32,4,440,0,0,0,0,0.02727272727272727,0.15960227272727273,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,17,0.01,normal_only,28,4,440,19,38,13,19,0.02727272727272727,0.15960227272727273,0,1
WideResNet-50,wrn50_original,VisA12,pcb2,17,0.05,original,32,4,440,20,37,14,6,0.04318181818181818,0.12380681818181818,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,17,0.05,normal_only,28,4,440,38,61,31,7,0.04318181818181818,0.12380681818181818,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,29,0.01,original,32,3,440,1,0,1,1,0.025,0.12045454545454545,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,29,0.01,normal_only,29,3,440,4,26,10,1,0.025,0.12045454545454545,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,29,0.05,original,32,3,440,3,4,3,2,0.03409090909090909,0.1159090909090909,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,29,0.05,normal_only,29,3,440,20,43,50,3,0.03409090909090909,0.1159090909090909,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,43,0.01,original,32,4,440,2,6,2,1,0.02727272727272727,0.1615340909090909,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,43,0.01,normal_only,28,4,440,6,24,9,2,0.02727272727272727,0.1615340909090909,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,43,0.05,original,32,4,440,7,14,5,1,0.031818181818181815,0.1409090909090909,1,1
WideResNet-50,wrn50_original,VisA12,pcb2,43,0.05,normal_only,28,4,440,15,43,24,16,0.031818181818181815,0.1409090909090909,0,1
WideResNet-50,wrn50_original,VisA12,pcb3,17,0.01,original,32,3,442,1,22,8,0,0.023755656108597284,0.10650452488687782,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,17,0.01,normal_only,29,3,442,1,26,8,0,0.023755656108597284,0.10650452488687782,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,17,0.05,original,32,3,442,11,25,8,6,0.02262443438914027,0.1427601809954751,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,17,0.05,normal_only,29,3,442,16,58,29,5,0.02262443438914027,0.1427601809954751,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,29,0.01,original,32,2,442,1,1,1,0,0.04411764705882353,0.13800904977375567,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,29,0.01,normal_only,30,2,442,15,22,16,3,0.04411764705882353,0.13800904977375567,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,29,0.05,original,32,2,442,3,7,2,3,0.029411764705882353,0.16289592760180996,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,29,0.05,normal_only,30,2,442,30,30,24,6,0.029411764705882353,0.16289592760180996,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,43,0.01,original,32,1,442,5,11,6,4,0.027149321266968326,0.14259049773755655,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,43,0.01,normal_only,31,1,442,16,22,16,1,0.027149321266968326,0.14259049773755655,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,43,0.05,original,32,1,442,16,19,16,1,0.020361990950226245,0.1493212669683258,1,1
WideResNet-50,wrn50_original,VisA12,pcb3,43,0.05,normal_only,31,1,442,23,21,15,2,0.020361990950226245,0.1493212669683258,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,17,0.01,original,32,2,442,2,4,1,0,0.01809954751131222,0.11085972850678733,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,17,0.01,normal_only,30,2,442,29,24,17,2,0.01809954751131222,0.11085972850678733,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,17,0.05,original,32,2,442,9,7,11,6,0.033936651583710405,0.09519230769230769,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,17,0.05,normal_only,30,2,442,39,41,30,11,0.033936651583710405,0.09519230769230769,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,29,0.01,original,32,4,442,1,2,2,1,0.013574660633484163,0.1495475113122172,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,29,0.01,normal_only,28,4,442,23,44,28,4,0.013574660633484163,0.1495475113122172,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,29,0.05,original,32,4,442,0,2,3,1,0.03619909502262444,0.11538461538461539,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,29,0.05,normal_only,28,4,442,25,54,28,16,0.03619909502262444,0.11538461538461539,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,43,0.01,original,32,4,442,5,7,5,2,0.01809954751131222,0.13574660633484162,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,43,0.01,normal_only,28,4,442,10,17,7,2,0.01809954751131222,0.13574660633484162,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,43,0.05,original,32,4,442,5,9,3,3,0.033936651583710405,0.11085972850678733,1,1
WideResNet-50,wrn50_original,VisA12,pcb4,43,0.05,normal_only,28,4,442,17,21,8,1,0.033936651583710405,0.11085972850678733,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,17,0.01,original,32,8,240,0,0,0,0,0.041666666666666664,0.10416666666666667,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,17,0.01,normal_only,24,8,240,1,4,0,1,0.041666666666666664,0.10416666666666667,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,17,0.05,original,32,8,240,4,6,3,0,0.016666666666666666,0.0509375,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,17,0.05,normal_only,24,8,240,3,5,10,0,0.016666666666666666,0.0509375,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,29,0.01,original,32,5,240,2,5,1,1,0.008333333333333333,0.07916666666666666,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,29,0.01,normal_only,27,5,240,2,4,2,1,0.008333333333333333,0.07916666666666666,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,29,0.05,original,32,5,240,4,6,5,1,0.029166666666666667,0.09583333333333334,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,29,0.05,normal_only,27,5,240,5,8,13,1,0.029166666666666667,0.09583333333333334,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,43,0.01,original,32,5,240,1,4,1,0,0.04583333333333333,0.09166666666666666,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,43,0.01,normal_only,27,5,240,3,5,5,3,0.04583333333333333,0.09166666666666666,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,43,0.05,original,32,5,240,0,2,0,0,0.016666666666666666,0.075,1,1
WideResNet-50,wrn50_original,VisA12,pipe_fryum,43,0.05,normal_only,27,5,240,3,9,5,1,0.016666666666666666,0.075,1,1
ResNet-18,original,VisA12,candle,17,0.01,original,32,3,440,2,3,2,2,0.023863636363636365,0.11136363636363636,1,1
ResNet-18,original,VisA12,candle,17,0.01,normal_only,29,3,440,10,15,12,3,0.023863636363636365,0.11136363636363636,1,1
ResNet-18,original,VisA12,candle,17,0.05,original,32,3,440,4,23,4,1,0.023863636363636365,0.08039772727272727,1,1
ResNet-18,original,VisA12,candle,17,0.05,normal_only,29,3,440,8,26,12,3,0.023863636363636365,0.08039772727272727,1,1
ResNet-18,original,VisA12,candle,29,0.01,original,32,2,440,0,0,0,0,0.020454545454545454,0.13193181818181818,1,1
ResNet-18,original,VisA12,candle,29,0.01,normal_only,30,2,440,3,1,1,1,0.020454545454545454,0.13193181818181818,1,1
ResNet-18,original,VisA12,candle,29,0.05,original,32,2,440,3,1,1,1,0.05909090909090909,0.11386363636363636,1,1
ResNet-18,original,VisA12,candle,29,0.05,normal_only,30,2,440,9,14,7,3,0.05909090909090909,0.11386363636363636,1,1
ResNet-18,original,VisA12,candle,43,0.01,original,32,2,440,5,17,6,4,0.025,0.15477272727272728,1,1
ResNet-18,original,VisA12,candle,43,0.01,normal_only,30,2,440,5,17,7,4,0.025,0.15477272727272728,1,1
ResNet-18,original,VisA12,candle,43,0.05,original,32,2,440,6,13,7,3,0.05795454545454545,0.131875,1,1
ResNet-18,original,VisA12,candle,43,0.05,normal_only,30,2,440,5,13,7,1,0.05795454545454545,0.131875,1,1
ResNet-18,original,VisA12,capsules,17,0.01,original,32,5,281,3,10,1,1,0.046263345195729534,0.10355871886120996,1,1
ResNet-18,original,VisA12,capsules,17,0.01,normal_only,27,5,281,15,34,15,6,0.046263345195729534,0.10355871886120996,1,1
ResNet-18,original,VisA12,capsules,17,0.05,original,32,5,281,15,25,15,6,0.017793594306049824,0.08549822064056939,0,1
ResNet-18,original,VisA12,capsules,17,0.05,normal_only,27,5,281,20,27,15,4,0.017793594306049824,0.08549822064056939,1,1
ResNet-18,original,VisA12,capsules,29,0.01,original,32,4,281,1,9,0,0,0.03558718861209965,0.11752669039145908,1,1
ResNet-18,original,VisA12,capsules,29,0.01,normal_only,28,4,281,2,12,10,3,0.03558718861209965,0.11752669039145908,1,1
ResNet-18,original,VisA12,capsules,29,0.05,original,32,4,281,1,10,10,3,0.021352313167259787,0.07473309608540925,1,1
ResNet-18,original,VisA12,capsules,29,0.05,normal_only,28,4,281,6,17,20,2,0.021352313167259787,0.07473309608540925,1,1
ResNet-18,original,VisA12,capsules,43,0.01,original,32,3,281,6,16,3,1,0.010676156583629894,0.09973309608540926,1,1
ResNet-18,original,VisA12,capsules,43,0.01,normal_only,29,3,281,6,15,3,1,0.010676156583629894,0.09973309608540926,1,1
ResNet-18,original,VisA12,capsules,43,0.05,original,32,3,281,6,15,2,1,0.03558718861209965,0.08540925266903915,1,1
ResNet-18,original,VisA12,capsules,43,0.05,normal_only,29,3,281,19,26,23,4,0.03558718861209965,0.08540925266903915,1,1
ResNet-18,original,VisA12,cashew,17,0.01,original,32,8,240,0,4,1,0,0.004166666666666667,0.09229166666666666,1,1
ResNet-18,original,VisA12,cashew,17,0.01,normal_only,24,8,240,8,17,13,2,0.004166666666666667,0.09229166666666666,0,1
ResNet-18,original,VisA12,cashew,17,0.05,original,32,8,240,0,4,0,0,0.0375,0.11677083333333334,1,1
ResNet-18,original,VisA12,cashew,17,0.05,normal_only,24,8,240,38,20,13,5,0.0375,0.11677083333333334,1,1
ResNet-18,original,VisA12,cashew,29,0.01,original,32,6,240,3,5,2,1,0.025,0.14635416666666667,1,1
ResNet-18,original,VisA12,cashew,29,0.01,normal_only,26,6,240,4,1,2,1,0.025,0.14635416666666667,1,1
ResNet-18,original,VisA12,cashew,29,0.05,original,32,6,240,2,5,1,1,0.0125,0.18333333333333332,1,1
ResNet-18,original,VisA12,cashew,29,0.05,normal_only,26,6,240,3,16,5,1,0.0125,0.18333333333333332,1,1
ResNet-18,original,VisA12,cashew,43,0.01,original,32,7,240,0,3,0,0,0.016666666666666666,0.14208333333333334,1,1
ResNet-18,original,VisA12,cashew,43,0.01,normal_only,25,7,240,5,15,7,3,0.016666666666666666,0.14208333333333334,1,1
ResNet-18,original,VisA12,cashew,43,0.05,original,32,7,240,0,5,0,0,0.029166666666666667,0.154375,1,1
ResNet-18,original,VisA12,cashew,43,0.05,normal_only,25,7,240,6,15,9,0,0.029166666666666667,0.154375,1,1
ResNet-18,original,VisA12,chewinggum,17,0.01,original,32,3,241,5,9,4,2,0.029045643153526972,0.08309128630705394,1,1
ResNet-18,original,VisA12,chewinggum,17,0.01,normal_only,29,3,241,9,19,6,1,0.029045643153526972,0.08309128630705394,1,1
ResNet-18,original,VisA12,chewinggum,17,0.05,original,32,3,241,0,7,1,1,0.02074688796680498,0.07883817427385892,1,1
ResNet-18,original,VisA12,chewinggum,17,0.05,normal_only,29,3,241,6,25,9,2,0.02074688796680498,0.07883817427385892,1,1
ResNet-18,original,VisA12,chewinggum,29,0.01,original,32,7,241,0,0,0,0,0.02074688796680498,0.13278008298755187,1,1
ResNet-18,original,VisA12,chewinggum,29,0.01,normal_only,25,7,241,12,9,5,3,0.02074688796680498,0.13278008298755187,1,1
ResNet-18,original,VisA12,chewinggum,29,0.05,original,32,7,241,0,1,0,0,0.03734439834024896,0.07883817427385892,1,1
ResNet-18,original,VisA12,chewinggum,29,0.05,normal_only,25,7,241,7,10,5,3,0.03734439834024896,0.07883817427385892,1,1
ResNet-18,original,VisA12,chewinggum,43,0.01,original,32,3,241,1,8,8,0,0.03734439834024896,0.14107883817427386,1,1
ResNet-18,original,VisA12,chewinggum,43,0.01,normal_only,29,3,241,17,29,6,1,0.03734439834024896,0.14107883817427386,1,1
ResNet-18,original,VisA12,chewinggum,43,0.05,original,32,3,241,6,13,4,3,0.024896265560165973,0.1328838174273859,1,1
ResNet-18,original,VisA12,chewinggum,43,0.05,normal_only,29,3,241,23,45,22,6,0.024896265560165973,0.1328838174273859,1,1
ResNet-18,original,VisA12,fryum,17,0.01,original,32,2,240,4,4,5,1,0.025,0.12083333333333333,1,1
ResNet-18,original,VisA12,fryum,17,0.01,normal_only,30,2,240,14,17,9,3,0.025,0.12083333333333333,1,1
ResNet-18,original,VisA12,fryum,17,0.05,original,32,2,240,6,6,5,0,0.0375,0.1459375,1,1
ResNet-18,original,VisA12,fryum,17,0.05,normal_only,30,2,240,31,31,21,6,0.0375,0.1459375,1,1
ResNet-18,original,VisA12,fryum,29,0.01,original,32,6,240,1,1,1,0,0.03333333333333333,0.11666666666666667,1,1
ResNet-18,original,VisA12,fryum,29,0.01,normal_only,26,6,240,13,12,6,0,0.03333333333333333,0.11666666666666667,1,1
ResNet-18,original,VisA12,fryum,29,0.05,original,32,6,240,4,0,6,0,0.029166666666666667,0.10833333333333334,1,1
ResNet-18,original,VisA12,fryum,29,0.05,normal_only,26,6,240,3,16,13,4,0.029166666666666667,0.10833333333333334,1,1
ResNet-18,original,VisA12,fryum,43,0.01,original,32,4,240,2,10,4,0,0.03333333333333333,0.1209375,1,1
ResNet-18,original,VisA12,fryum,43,0.01,normal_only,28,4,240,12,32,24,4,0.03333333333333333,0.1209375,1,1
ResNet-18,original,VisA12,fryum,43,0.05,original,32,4,240,9,22,8,0,0.0125,0.07916666666666666,1,1
ResNet-18,original,VisA12,fryum,43,0.05,normal_only,28,4,240,19,39,31,4,0.0125,0.07916666666666666,0,1
ResNet-18,original,VisA12,macaroni1,17,0.01,original,32,2,440,5,9,4,2,0.020454545454545454,0.1638068181818182,1,1
ResNet-18,original,VisA12,macaroni1,17,0.01,normal_only,30,2,440,28,34,33,7,0.020454545454545454,0.1638068181818182,1,1
ResNet-18,original,VisA12,macaroni1,17,0.05,original,32,2,440,28,43,33,7,0.05,0.16363636363636364,1,1
ResNet-18,original,VisA12,macaroni1,17,0.05,normal_only,30,2,440,24,47,30,6,0.05,0.16363636363636364,1,1
ResNet-18,original,VisA12,macaroni1,29,0.01,original,32,2,440,2,1,3,0,0.015909090909090907,0.19551136363636365,1,1
ResNet-18,original,VisA12,macaroni1,29,0.01,normal_only,30,2,440,18,15,20,2,0.015909090909090907,0.19551136363636365,1,1
ResNet-18,original,VisA12,macaroni1,29,0.05,original,32,2,440,18,15,19,2,0.05227272727272727,0.15977272727272726,1,1
ResNet-18,original,VisA12,macaroni1,29,0.05,normal_only,30,2,440,37,48,31,6,0.05227272727272727,0.15977272727272726,1,1
ResNet-18,original,VisA12,macaroni1,43,0.01,original,32,2,440,1,0,0,0,0.0125,0.12965909090909092,1,1
ResNet-18,original,VisA12,macaroni1,43,0.01,normal_only,30,2,440,17,14,11,0,0.0125,0.12965909090909092,1,1
ResNet-18,original,VisA12,macaroni1,43,0.05,original,32,2,440,1,13,2,0,0.04090909090909091,0.15693181818181817,1,1
ResNet-18,original,VisA12,macaroni1,43,0.05,normal_only,30,2,440,31,43,19,5,0.04090909090909091,0.15693181818181817,1,1
ResNet-18,original,VisA12,macaroni2,17,0.01,original,32,2,440,4,24,3,0,0.020454545454545454,0.10227272727272728,1,1
ResNet-18,original,VisA12,macaroni2,17,0.01,normal_only,30,2,440,35,37,26,7,0.020454545454545454,0.10227272727272728,1,1
ResNet-18,original,VisA12,macaroni2,17,0.05,original,32,2,440,23,35,21,7,0.02727272727272727,0.08636363636363636,1,1
ResNet-18,original,VisA12,macaroni2,17,0.05,normal_only,30,2,440,34,81,66,21,0.02727272727272727,0.08636363636363636,0,1
ResNet-18,original,VisA12,macaroni2,29,0.01,original,32,4,440,4,9,6,6,0.004545454545454545,0.16636363636363635,0,1
ResNet-18,original,VisA12,macaroni2,29,0.01,normal_only,28,4,440,4,9,6,6,0.004545454545454545,0.16636363636363635,0,1
ResNet-18,original,VisA12,macaroni2,29,0.05,original,32,4,440,26,37,26,6,0.05227272727272727,0.17505681818181817,1,1
ResNet-18,original,VisA12,macaroni2,29,0.05,normal_only,28,4,440,26,37,26,6,0.05227272727272727,0.17505681818181817,1,1
ResNet-18,original,VisA12,macaroni2,43,0.01,original,32,6,440,4,7,9,2,0.01818181818181818,0.105,1,1
ResNet-18,original,VisA12,macaroni2,43,0.01,normal_only,26,6,440,4,7,9,2,0.01818181818181818,0.105,1,1
ResNet-18,original,VisA12,macaroni2,43,0.05,original,32,6,440,4,12,7,0,0.029545454545454545,0.09772727272727273,1,1
ResNet-18,original,VisA12,macaroni2,43,0.05,normal_only,26,6,440,4,12,7,0,0.029545454545454545,0.09772727272727273,1,1
ResNet-18,original,VisA12,pcb1,17,0.01,original,32,3,442,0,1,0,0,0.01583710407239819,0.14983031674208144,1,1
ResNet-18,original,VisA12,pcb1,17,0.01,normal_only,29,3,442,76,107,78,30,0.01583710407239819,0.14983031674208144,0,1
ResNet-18,original,VisA12,pcb1,17,0.05,original,32,3,442,7,28,12,4,0.027149321266968326,0.1540158371040724,1,1
ResNet-18,original,VisA12,pcb1,17,0.05,normal_only,29,3,442,88,103,82,23,0.027149321266968326,0.1540158371040724,0,1
ResNet-18,original,VisA12,pcb1,29,0.01,original,32,3,442,4,7,6,0,0.029411764705882353,0.1041289592760181,1,1
ResNet-18,original,VisA12,pcb1,29,0.01,normal_only,29,3,442,15,12,14,3,0.029411764705882353,0.1041289592760181,1,1
ResNet-18,original,VisA12,pcb1,29,0.05,original,32,3,442,10,9,14,3,0.029411764705882353,0.10231900452488688,1,1
ResNet-18,original,VisA12,pcb1,29,0.05,normal_only,29,3,442,16,26,19,2,0.029411764705882353,0.10231900452488688,1,1
ResNet-18,original,VisA12,pcb1,43,0.01,original,32,1,442,26,42,17,4,0.042986425339366516,0.12449095022624435,1,1
ResNet-18,original,VisA12,pcb1,43,0.01,normal_only,31,1,442,26,42,14,4,0.042986425339366516,0.12449095022624435,1,1
ResNet-18,original,VisA12,pcb1,43,0.05,original,32,1,442,24,55,14,4,0.023755656108597284,0.12217194570135746,1,1
ResNet-18,original,VisA12,pcb1,43,0.05,normal_only,31,1,442,25,55,71,4,0.023755656108597284,0.12217194570135746,1,1
ResNet-18,original,VisA12,pcb2,17,0.01,original,32,4,440,0,0,1,0,0.03636363636363636,0.12272727272727273,1,1
ResNet-18,original,VisA12,pcb2,17,0.01,normal_only,28,4,440,25,31,13,4,0.03636363636363636,0.12272727272727273,1,1
ResNet-18,original,VisA12,pcb2,17,0.05,original,32,4,440,25,31,13,4,0.025,0.12727272727272726,1,1
ResNet-18,original,VisA12,pcb2,17,0.05,normal_only,28,4,440,43,55,32,6,0.025,0.12727272727272726,1,1
ResNet-18,original,VisA12,pcb2,29,0.01,original,32,3,440,2,1,1,1,0.022727272727272728,0.11397727272727273,1,1
ResNet-18,original,VisA12,pcb2,29,0.01,normal_only,29,3,440,10,16,6,3,0.022727272727272728,0.11397727272727273,1,1
ResNet-18,original,VisA12,pcb2,29,0.05,original,32,3,440,0,6,4,0,0.01818181818181818,0.11363636363636363,1,1
ResNet-18,original,VisA12,pcb2,29,0.05,normal_only,29,3,440,16,26,14,2,0.01818181818181818,0.11363636363636363,1,1
ResNet-18,original,VisA12,pcb2,43,0.01,original,32,4,440,2,8,0,0,0.04431818181818182,0.1409659090909091,1,1
ResNet-18,original,VisA12,pcb2,43,0.01,normal_only,28,4,440,13,50,20,5,0.04431818181818182,0.1409659090909091,1,1
ResNet-18,original,VisA12,pcb2,43,0.05,original,32,4,440,6,26,5,2,0.025,0.0977840909090909,1,1
ResNet-18,original,VisA12,pcb2,43,0.05,normal_only,28,4,440,25,72,24,7,0.025,0.0977840909090909,1,1
ResNet-18,original,VisA12,pcb3,17,0.01,original,32,3,442,11,26,9,2,0.019230769230769232,0.11097285067873303,1,1
ResNet-18,original,VisA12,pcb3,17,0.01,normal_only,29,3,442,11,26,9,2,0.019230769230769232,0.11097285067873303,1,1
ResNet-18,original,VisA12,pcb3,17,0.05,original,32,3,442,15,50,8,3,0.038461538461538464,0.1496606334841629,1,1
ResNet-18,original,VisA12,pcb3,17,0.05,normal_only,29,3,442,28,61,23,10,0.038461538461538464,0.1496606334841629,1,1
ResNet-18,original,VisA12,pcb3,29,0.01,original,32,2,442,1,0,1,1,0.02262443438914027,0.11085972850678733,1,1
ResNet-18,original,VisA12,pcb3,29,0.01,normal_only,30,2,442,61,44,17,5,0.02262443438914027,0.11085972850678733,1,1
ResNet-18,original,VisA12,pcb3,29,0.05,original,32,2,442,5,17,4,2,0.038461538461538464,0.14937782805429864,1,1
ResNet-18,original,VisA12,pcb3,29,0.05,normal_only,30,2,442,52,74,52,8,0.038461538461538464,0.14937782805429864,1,1
ResNet-18,original,VisA12,pcb3,43,0.01,original,32,1,442,7,11,7,2,0.01583710407239819,0.13631221719457012,1,1
ResNet-18,original,VisA12,pcb3,43,0.01,normal_only,31,1,442,7,11,7,2,0.01583710407239819,0.13631221719457012,1,1
ResNet-18,original,VisA12,pcb3,43,0.05,original,32,1,442,21,29,12,3,0.024886877828054297,0.1878393665158371,1,1
ResNet-18,original,VisA12,pcb3,43,0.05,normal_only,31,1,442,38,29,48,3,0.024886877828054297,0.1878393665158371,1,1
ResNet-18,original,VisA12,pcb4,17,0.01,original,32,2,442,2,5,5,2,0.011312217194570135,0.12907239819004526,1,1
ResNet-18,original,VisA12,pcb4,17,0.01,normal_only,30,2,442,16,31,22,0,0.011312217194570135,0.12907239819004526,1,1
ResNet-18,original,VisA12,pcb4,17,0.05,original,32,2,442,3,20,5,4,0.03619909502262444,0.1426470588235294,1,1
ResNet-18,original,VisA12,pcb4,17,0.05,normal_only,30,2,442,26,54,31,4,0.03619909502262444,0.1426470588235294,1,1
ResNet-18,original,VisA12,pcb4,29,0.01,original,32,4,442,1,4,1,0,0.02262443438914027,0.14490950226244345,1,1
ResNet-18,original,VisA12,pcb4,29,0.01,normal_only,28,4,442,16,36,22,7,0.02262443438914027,0.14490950226244345,1,1
ResNet-18,original,VisA12,pcb4,29,0.05,original,32,4,442,1,11,1,2,0.03619909502262444,0.14038461538461539,1,1
ResNet-18,original,VisA12,pcb4,29,0.05,normal_only,28,4,442,23,62,27,15,0.03619909502262444,0.14038461538461539,1,1
ResNet-18,original,VisA12,pcb4,43,0.01,original,32,4,442,2,7,1,2,0.02262443438914027,0.13574660633484162,1,1
ResNet-18,original,VisA12,pcb4,43,0.01,normal_only,28,4,442,7,16,5,2,0.02262443438914027,0.13574660633484162,1,1
ResNet-18,original,VisA12,pcb4,43,0.05,original,32,4,442,5,14,3,5,0.038461538461538464,0.10407239819004525,1,1
ResNet-18,original,VisA12,pcb4,43,0.05,normal_only,28,4,442,8,16,6,2,0.038461538461538464,0.10407239819004525,1,1
ResNet-18,original,VisA12,pipe_fryum,17,0.01,original,32,8,240,5,1,1,0,0.016666666666666666,0.05,1,1
ResNet-18,original,VisA12,pipe_fryum,17,0.01,normal_only,24,8,240,8,18,6,0,0.016666666666666666,0.05,1,1
ResNet-18,original,VisA12,pipe_fryum,17,0.05,original,32,8,240,3,3,3,1,0.016666666666666666,0.0375,1,1
ResNet-18,original,VisA12,pipe_fryum,17,0.05,normal_only,24,8,240,11,34,10,0,0.016666666666666666,0.0375,1,1
ResNet-18,original,VisA12,pipe_fryum,29,0.01,original,32,5,240,2,2,0,0,0.041666666666666664,0.0875,1,1
ResNet-18,original,VisA12,pipe_fryum,29,0.01,normal_only,27,5,240,5,9,7,0,0.041666666666666664,0.0875,1,1
ResNet-18,original,VisA12,pipe_fryum,29,0.05,original,32,5,240,1,3,4,4,0.016666666666666666,0.06666666666666667,1,1
ResNet-18,original,VisA12,pipe_fryum,29,0.05,normal_only,27,5,240,10,13,12,11,0.016666666666666666,0.06666666666666667,0,1
ResNet-18,original,VisA12,pipe_fryum,43,0.01,original,32,5,240,1,5,3,0,0.008333333333333333,0.075,1,1
ResNet-18,original,VisA12,pipe_fryum,43,0.01,normal_only,27,5,240,8,14,8,2,0.008333333333333333,0.075,1,1
ResNet-18,original,VisA12,pipe_fryum,43,0.05,original,32,5,240,2,5,0,1,0.008333333333333333,0.058541666666666665,1,1
ResNet-18,original,VisA12,pipe_fryum,43,0.05,normal_only,27,5,240,11,27,14,4,0.008333333333333333,0.058541666666666665,0,1
ResNet-18,clean,VisA12,candle,17,0.01,original,32,3,440,0,4,2,1,0.01818181818181818,0.10465909090909091,1,1
ResNet-18,clean,VisA12,candle,17,0.01,normal_only,29,3,440,13,41,11,2,0.01818181818181818,0.10465909090909091,1,1
ResNet-18,clean,VisA12,candle,17,0.05,original,32,3,440,4,12,4,2,0.031818181818181815,0.10005681818181818,1,1
ResNet-18,clean,VisA12,candle,17,0.05,normal_only,29,3,440,10,45,12,2,0.031818181818181815,0.10005681818181818,1,1
ResNet-18,clean,VisA12,candle,29,0.01,original,32,2,440,0,0,1,0,0.013636363636363636,0.14545454545454545,1,1
ResNet-18,clean,VisA12,candle,29,0.01,normal_only,30,2,440,2,4,1,1,0.013636363636363636,0.14545454545454545,1,1
ResNet-18,clean,VisA12,candle,29,0.05,original,32,2,440,2,4,1,1,0.05,0.09090909090909091,1,1
ResNet-18,clean,VisA12,candle,29,0.05,normal_only,30,2,440,9,21,12,4,0.05,0.09090909090909091,1,1
ResNet-18,clean,VisA12,candle,43,0.01,original,32,2,440,0,12,2,0,0.026136363636363635,0.14772727272727273,1,1
ResNet-18,clean,VisA12,candle,43,0.01,normal_only,30,2,440,4,16,3,0,0.026136363636363635,0.14772727272727273,1,1
ResNet-18,clean,VisA12,candle,43,0.05,original,32,2,440,4,17,3,0,0.04318181818181818,0.10232954545454545,1,1
ResNet-18,clean,VisA12,candle,43,0.05,normal_only,30,2,440,8,27,2,4,0.04318181818181818,0.10232954545454545,1,1
ResNet-18,clean,VisA12,capsules,17,0.01,original,32,5,281,3,14,2,0,0.046263345195729534,0.09626334519572954,1,1
ResNet-18,clean,VisA12,capsules,17,0.01,normal_only,27,5,281,14,19,15,6,0.046263345195729534,0.09626334519572954,1,1
ResNet-18,clean,VisA12,capsules,17,0.05,original,32,5,281,14,22,15,6,0.02491103202846975,0.07838078291814947,1,1
ResNet-18,clean,VisA12,capsules,17,0.05,normal_only,27,5,281,26,23,18,7,0.02491103202846975,0.07838078291814947,1,1
ResNet-18,clean,VisA12,capsules,29,0.01,original,32,4,281,1,13,6,2,0.03558718861209965,0.1103202846975089,1,1
ResNet-18,clean,VisA12,capsules,29,0.01,normal_only,28,4,281,5,14,7,3,0.03558718861209965,0.1103202846975089,1,1
ResNet-18,clean,VisA12,capsules,29,0.05,original,32,4,281,5,15,2,0,0.02491103202846975,0.08905693950177936,1,1
ResNet-18,clean,VisA12,capsules,29,0.05,normal_only,28,4,281,8,29,10,8,0.02491103202846975,0.08905693950177936,0,1
ResNet-18,clean,VisA12,capsules,43,0.01,original,32,3,281,7,15,15,4,0.028469750889679714,0.12455516014234876,1,1
ResNet-18,clean,VisA12,capsules,43,0.01,normal_only,29,3,281,19,15,18,4,0.028469750889679714,0.12455516014234876,1,1
ResNet-18,clean,VisA12,capsules,43,0.05,original,32,3,281,15,22,10,2,0.02491103202846975,0.099644128113879,1,1
ResNet-18,clean,VisA12,capsules,43,0.05,normal_only,29,3,281,12,21,9,3,0.02491103202846975,0.099644128113879,1,1
ResNet-18,clean,VisA12,cashew,17,0.01,original,32,8,240,0,5,1,0,0.008333333333333333,0.13354166666666667,1,1
ResNet-18,clean,VisA12,cashew,17,0.01,normal_only,24,8,240,6,18,6,3,0.008333333333333333,0.13354166666666667,0,1
ResNet-18,clean,VisA12,cashew,17,0.05,original,32,8,240,1,6,0,0,0.05,0.12916666666666668,1,1
ResNet-18,clean,VisA12,cashew,17,0.05,normal_only,24,8,240,13,18,17,5,0.05,0.12916666666666668,1,1
ResNet-18,clean,VisA12,cashew,29,0.01,original,32,6,240,2,2,3,0,0.016666666666666666,0.16666666666666666,1,1
ResNet-18,clean,VisA12,cashew,29,0.01,normal_only,26,6,240,2,4,3,0,0.016666666666666666,0.16666666666666666,1,1
ResNet-18,clean,VisA12,cashew,29,0.05,original,32,6,240,1,1,2,0,0.03333333333333333,0.166875,1,1
ResNet-18,clean,VisA12,cashew,29,0.05,normal_only,26,6,240,2,5,2,4,0.03333333333333333,0.166875,1,1
ResNet-18,clean,VisA12,cashew,43,0.01,original,32,7,240,0,1,0,0,0.008333333333333333,0.12083333333333333,1,1
ResNet-18,clean,VisA12,cashew,43,0.01,normal_only,25,7,240,9,21,5,5,0.008333333333333333,0.12083333333333333,0,1
ResNet-18,clean,VisA12,cashew,43,0.05,original,32,7,240,1,1,1,0,0.020833333333333332,0.15427083333333333,1,1
ResNet-18,clean,VisA12,cashew,43,0.05,normal_only,25,7,240,10,26,6,2,0.020833333333333332,0.15427083333333333,1,1
ResNet-18,clean,VisA12,chewinggum,17,0.01,original,32,3,241,4,7,4,5,0.008298755186721992,0.07053941908713693,0,1
ResNet-18,clean,VisA12,chewinggum,17,0.01,normal_only,29,3,241,3,18,3,2,0.008298755186721992,0.07053941908713693,1,1
ResNet-18,clean,VisA12,chewinggum,17,0.05,original,32,3,241,4,5,1,4,0.016597510373443983,0.08775933609958506,1,1
ResNet-18,clean,VisA12,chewinggum,17,0.05,normal_only,29,3,241,7,23,6,2,0.016597510373443983,0.08775933609958506,1,1
ResNet-18,clean,VisA12,chewinggum,29,0.01,original,32,7,241,0,0,0,0,0.016597510373443983,0.09553941908713692,1,1
ResNet-18,clean,VisA12,chewinggum,29,0.01,normal_only,25,7,241,5,11,7,1,0.016597510373443983,0.09553941908713692,1,1
ResNet-18,clean,VisA12,chewinggum,29,0.05,original,32,7,241,0,0,0,0,0.03319502074688797,0.12448132780082988,1,1
ResNet-18,clean,VisA12,chewinggum,29,0.05,normal_only,25,7,241,5,20,3,1,0.03319502074688797,0.12448132780082988,1,1
ResNet-18,clean,VisA12,chewinggum,43,0.01,original,32,3,241,4,3,1,0,0.012448132780082987,0.07883817427385892,1,1
ResNet-18,clean,VisA12,chewinggum,43,0.01,normal_only,29,3,241,5,10,3,2,0.012448132780082987,0.07883817427385892,1,1
ResNet-18,clean,VisA12,chewinggum,43,0.05,original,32,3,241,0,5,1,0,0.024896265560165973,0.07053941908713693,1,1
ResNet-18,clean,VisA12,chewinggum,43,0.05,normal_only,29,3,241,16,34,17,11,0.024896265560165973,0.07053941908713693,0,1
ResNet-18,clean,VisA12,fryum,17,0.01,original,32,2,240,2,0,1,1,0.025,0.0875,1,1
ResNet-18,clean,VisA12,fryum,17,0.01,normal_only,30,2,240,15,36,6,4,0.025,0.0875,1,1
ResNet-18,clean,VisA12,fryum,17,0.05,original,32,2,240,3,6,1,1,0.020833333333333332,0.13354166666666667,1,1
ResNet-18,clean,VisA12,fryum,17,0.05,normal_only,30,2,240,19,44,18,1,0.020833333333333332,0.13354166666666667,1,1
ResNet-18,clean,VisA12,fryum,29,0.01,original,32,6,240,0,1,0,0,0.03333333333333333,0.1125,1,1
ResNet-18,clean,VisA12,fryum,29,0.01,normal_only,26,6,240,3,5,1,0,0.03333333333333333,0.1125,1,1
ResNet-18,clean,VisA12,fryum,29,0.05,original,32,6,240,4,4,3,1,0.029166666666666667,0.07916666666666666,1,1
ResNet-18,clean,VisA12,fryum,29,0.05,normal_only,26,6,240,7,26,8,2,0.029166666666666667,0.07916666666666666,1,1
ResNet-18,clean,VisA12,fryum,43,0.01,original,32,4,240,1,6,5,0,0.058333333333333334,0.1375,1,1
ResNet-18,clean,VisA12,fryum,43,0.01,normal_only,28,4,240,25,37,22,6,0.058333333333333334,0.1375,1,1
ResNet-18,clean,VisA12,fryum,43,0.05,original,32,4,240,6,16,5,2,0.025,0.09177083333333333,1,1
ResNet-18,clean,VisA12,fryum,43,0.05,normal_only,28,4,240,23,46,42,10,0.025,0.09177083333333333,0,1
ResNet-18,clean,VisA12,macaroni1,17,0.01,original,32,2,440,2,4,4,0,0.02727272727272727,0.19357954545454545,1,1
ResNet-18,clean,VisA12,macaroni1,17,0.01,normal_only,30,2,440,22,38,21,4,0.02727272727272727,0.19357954545454545,1,1
ResNet-18,clean,VisA12,macaroni1,17,0.05,original,32,2,440,22,39,21,4,0.045454545454545456,0.16136363636363638,1,1
ResNet-18,clean,VisA12,macaroni1,17,0.05,normal_only,30,2,440,25,54,29,9,0.045454545454545456,0.16136363636363638,1,1
ResNet-18,clean,VisA12,macaroni1,29,0.01,original,32,2,440,1,2,1,0,0.013636363636363636,0.21164772727272727,1,1
ResNet-18,clean,VisA12,macaroni1,29,0.01,normal_only,30,2,440,21,34,33,12,0.013636363636363636,0.21164772727272727,0,1
ResNet-18,clean,VisA12,macaroni1,29,0.05,original,32,2,440,17,32,17,10,0.04318181818181818,0.1797159090909091,1,1
ResNet-18,clean,VisA12,macaroni1,29,0.05,normal_only,30,2,440,32,48,44,13,0.04318181818181818,0.1797159090909091,1,1
ResNet-18,clean,VisA12,macaroni1,43,0.01,original,32,2,440,2,2,1,0,0.013636363636363636,0.14551136363636363,1,1
ResNet-18,clean,VisA12,macaroni1,43,0.01,normal_only,30,2,440,25,25,15,4,0.013636363636363636,0.14551136363636363,1,1
ResNet-18,clean,VisA12,macaroni1,43,0.05,original,32,2,440,2,3,3,1,0.05227272727272727,0.12272727272727273,1,1
ResNet-18,clean,VisA12,macaroni1,43,0.05,normal_only,30,2,440,25,38,17,4,0.05227272727272727,0.12272727272727273,1,1
ResNet-18,clean,VisA12,macaroni2,17,0.01,original,32,2,440,5,7,1,0,0.013636363636363636,0.10943181818181819,1,1
ResNet-18,clean,VisA12,macaroni2,17,0.01,normal_only,30,2,440,33,26,36,8,0.013636363636363636,0.10943181818181819,0,1
ResNet-18,clean,VisA12,macaroni2,17,0.05,original,32,2,440,19,26,16,8,0.02727272727272727,0.09806818181818182,1,1
ResNet-18,clean,VisA12,macaroni2,17,0.05,normal_only,30,2,440,58,69,49,14,0.02727272727272727,0.09806818181818182,0,1
ResNet-18,clean,VisA12,macaroni2,29,0.01,original,32,4,440,6,10,5,1,0.00909090909090909,0.15931818181818183,1,1
ResNet-18,clean,VisA12,macaroni2,29,0.01,normal_only,28,4,440,6,10,5,1,0.00909090909090909,0.15931818181818183,1,1
ResNet-18,clean,VisA12,macaroni2,29,0.05,original,32,4,440,9,36,7,7,0.045454545454545456,0.15267045454545455,1,1
ResNet-18,clean,VisA12,macaroni2,29,0.05,normal_only,28,4,440,9,36,7,7,0.045454545454545456,0.15267045454545455,1,1
ResNet-18,clean,VisA12,macaroni2,43,0.01,original,32,6,440,7,21,12,0,0.014772727272727272,0.11818181818181818,1,1
ResNet-18,clean,VisA12,macaroni2,43,0.01,normal_only,26,6,440,7,21,12,0,0.014772727272727272,0.11818181818181818,1,1
ResNet-18,clean,VisA12,macaroni2,43,0.05,original,32,6,440,13,22,12,0,0.03409090909090909,0.12954545454545455,1,1
ResNet-18,clean,VisA12,macaroni2,43,0.05,normal_only,26,6,440,13,22,12,0,0.03409090909090909,0.12954545454545455,1,1
ResNet-18,clean,VisA12,pcb1,17,0.01,original,32,3,442,1,0,0,0,0.01583710407239819,0.13574660633484162,1,1
ResNet-18,clean,VisA12,pcb1,17,0.01,normal_only,29,3,442,36,48,54,9,0.01583710407239819,0.13574660633484162,0,1
ResNet-18,clean,VisA12,pcb1,17,0.05,original,32,3,442,19,28,16,6,0.03619909502262444,0.13144796380090498,1,1
ResNet-18,clean,VisA12,pcb1,17,0.05,normal_only,29,3,442,110,127,93,23,0.03619909502262444,0.13144796380090498,0,1
ResNet-18,clean,VisA12,pcb1,29,0.01,original,32,3,442,1,8,3,0,0.020361990950226245,0.12013574660633485,1,1
ResNet-18,clean,VisA12,pcb1,29,0.01,normal_only,29,3,442,14,39,12,5,0.020361990950226245,0.12013574660633485,1,1
ResNet-18,clean,VisA12,pcb1,29,0.05,original,32,3,442,9,39,7,2,0.027149321266968326,0.13144796380090498,1,1
ResNet-18,clean,VisA12,pcb1,29,0.05,normal_only,29,3,442,18,67,8,2,0.027149321266968326,0.13144796380090498,1,1
ResNet-18,clean,VisA12,pcb1,43,0.01,original,32,1,442,14,36,12,4,0.013574660633484163,0.1201923076923077,1,1
ResNet-18,clean,VisA12,pcb1,43,0.01,normal_only,31,1,442,14,36,12,4,0.013574660633484163,0.1201923076923077,1,1
ResNet-18,clean,VisA12,pcb1,43,0.05,original,32,1,442,19,45,16,1,0.020361990950226245,0.12217194570135746,1,1
ResNet-18,clean,VisA12,pcb1,43,0.05,normal_only,31,1,442,19,45,16,1,0.020361990950226245,0.12217194570135746,1,1
ResNet-18,clean,VisA12,pcb2,17,0.01,original,32,4,440,1,1,1,0,0.03636363636363636,0.1318181818181818,1,1
ResNet-18,clean,VisA12,pcb2,17,0.01,normal_only,28,4,440,29,38,22,8,0.03636363636363636,0.1318181818181818,1,1
ResNet-18,clean,VisA12,pcb2,17,0.05,original,32,4,440,24,38,16,3,0.025,0.09772727272727273,1,1
ResNet-18,clean,VisA12,pcb2,17,0.05,normal_only,28,4,440,31,55,30,8,0.025,0.09772727272727273,1,1
ResNet-18,clean,VisA12,pcb2,29,0.01,original,32,3,440,0,1,1,0,0.029545454545454545,0.11619318181818182,1,1
ResNet-18,clean,VisA12,pcb2,29,0.01,normal_only,29,3,440,1,4,1,0,0.029545454545454545,0.11619318181818182,1,1
ResNet-18,clean,VisA12,pcb2,29,0.05,original,32,3,440,2,4,1,0,0.025,0.09323863636363636,1,1
ResNet-18,clean,VisA12,pcb2,29,0.05,normal_only,29,3,440,20,23,11,2,0.025,0.09323863636363636,1,1
ResNet-18,clean,VisA12,pcb2,43,0.01,original,32,4,440,0,4,0,1,0.03636363636363636,0.11829545454545455,1,1
ResNet-18,clean,VisA12,pcb2,43,0.01,normal_only,28,4,440,18,34,19,5,0.03636363636363636,0.11829545454545455,1,1
ResNet-18,clean,VisA12,pcb2,43,0.05,original,32,4,440,11,18,5,1,0.03409090909090909,0.1409090909090909,1,1
ResNet-18,clean,VisA12,pcb2,43,0.05,normal_only,28,4,440,30,71,25,7,0.03409090909090909,0.1409090909090909,1,1
ResNet-18,clean,VisA12,pcb3,17,0.01,original,32,3,442,6,12,5,1,0.014705882352941176,0.12217194570135746,1,1
ResNet-18,clean,VisA12,pcb3,17,0.01,normal_only,29,3,442,6,14,5,1,0.014705882352941176,0.12217194570135746,1,1
ResNet-18,clean,VisA12,pcb3,17,0.05,original,32,3,442,5,26,5,3,0.027149321266968326,0.12669683257918551,1,1
ResNet-18,clean,VisA12,pcb3,17,0.05,normal_only,29,3,442,31,58,34,9,0.027149321266968326,0.12669683257918551,1,1
ResNet-18,clean,VisA12,pcb3,29,0.01,original,32,2,442,1,1,1,1,0.02262443438914027,0.11312217194570136,1,1
ResNet-18,clean,VisA12,pcb3,29,0.01,normal_only,30,2,442,19,40,19,8,0.02262443438914027,0.11312217194570136,1,1
ResNet-18,clean,VisA12,pcb3,29,0.05,original,32,2,442,7,13,4,2,0.04072398190045249,0.14326923076923076,1,1
ResNet-18,clean,VisA12,pcb3,29,0.05,normal_only,30,2,442,39,69,43,14,0.04072398190045249,0.14326923076923076,1,1
ResNet-18,clean,VisA12,pcb3,43,0.01,original,32,1,442,7,14,6,2,0.01809954751131222,0.15384615384615385,1,1
ResNet-18,clean,VisA12,pcb3,43,0.01,normal_only,31,1,442,7,23,6,2,0.01809954751131222,0.15384615384615385,1,1
ResNet-18,clean,VisA12,pcb3,43,0.05,original,32,1,442,7,27,4,2,0.03619909502262444,0.1496606334841629,1,1
ResNet-18,clean,VisA12,pcb3,43,0.05,normal_only,31,1,442,20,31,20,2,0.03619909502262444,0.1496606334841629,1,1
ResNet-18,clean,VisA12,pcb4,17,0.01,original,32,2,442,2,5,2,2,0.01809954751131222,0.11555429864253394,1,1
ResNet-18,clean,VisA12,pcb4,17,0.01,normal_only,30,2,442,20,20,7,3,0.01809954751131222,0.11555429864253394,1,1
ResNet-18,clean,VisA12,pcb4,17,0.05,original,32,2,442,3,8,12,3,0.02828054298642534,0.12895927601809956,1,1
ResNet-18,clean,VisA12,pcb4,17,0.05,normal_only,30,2,442,20,32,17,12,0.02828054298642534,0.12895927601809956,1,1
ResNet-18,clean,VisA12,pcb4,29,0.01,original,32,4,442,2,3,2,0,0.013574660633484163,0.12697963800904977,1,1
ResNet-18,clean,VisA12,pcb4,29,0.01,normal_only,28,4,442,45,39,17,3,0.013574660633484163,0.12697963800904977,1,1
ResNet-18,clean,VisA12,pcb4,29,0.05,original,32,4,442,3,5,1,0,0.027149321266968326,0.1244343891402715,1,1
ResNet-18,clean,VisA12,pcb4,29,0.05,normal_only,28,4,442,45,45,23,10,0.027149321266968326,0.1244343891402715,1,1
ResNet-18,clean,VisA12,pcb4,43,0.01,original,32,4,442,6,8,4,3,0.024886877828054297,0.1334841628959276,1,1
ResNet-18,clean,VisA12,pcb4,43,0.01,normal_only,28,4,442,9,30,7,2,0.024886877828054297,0.1334841628959276,1,1
ResNet-18,clean,VisA12,pcb4,43,0.05,original,32,4,442,5,16,5,3,0.03167420814479638,0.10639140271493212,1,1
ResNet-18,clean,VisA12,pcb4,43,0.05,normal_only,28,4,442,7,50,8,0,0.03167420814479638,0.10639140271493212,1,1
ResNet-18,clean,VisA12,pipe_fryum,17,0.01,original,32,8,240,1,1,0,0,0.016666666666666666,0.058333333333333334,1,1
ResNet-18,clean,VisA12,pipe_fryum,17,0.01,normal_only,24,8,240,3,9,6,1,0.016666666666666666,0.058333333333333334,1,1
ResNet-18,clean,VisA12,pipe_fryum,17,0.05,original,32,8,240,0,1,0,1,0.025,0.058333333333333334,1,1
ResNet-18,clean,VisA12,pipe_fryum,17,0.05,normal_only,24,8,240,13,11,8,1,0.025,0.058333333333333334,1,1
ResNet-18,clean,VisA12,pipe_fryum,29,0.01,original,32,5,240,0,0,0,0,0.020833333333333332,0.058541666666666665,1,1
ResNet-18,clean,VisA12,pipe_fryum,29,0.01,normal_only,27,5,240,8,24,10,1,0.020833333333333332,0.058541666666666665,1,1
ResNet-18,clean,VisA12,pipe_fryum,29,0.05,original,32,5,240,0,1,0,0,0.010416666666666666,0.07916666666666666,1,1
ResNet-18,clean,VisA12,pipe_fryum,29,0.05,normal_only,27,5,240,16,44,22,5,0.010416666666666666,0.07916666666666666,0,1
ResNet-18,clean,VisA12,pipe_fryum,43,0.01,original,32,5,240,0,1,0,0,0.020833333333333332,0.075,1,1
ResNet-18,clean,VisA12,pipe_fryum,43,0.01,normal_only,27,5,240,9,29,8,3,0.020833333333333332,0.075,1,1
ResNet-18,clean,VisA12,pipe_fryum,43,0.05,original,32,5,240,0,1,1,0,0.016666666666666666,0.05,1,1
ResNet-18,clean,VisA12,pipe_fryum,43,0.05,normal_only,27,5,240,10,38,11,4,0.016666666666666666,0.05,1,1


==> anc/wrn_probe_summary.csv <==
backbone,bank,dataset,alpha,budget,probe_set,probe_used_n,prefix_Dcomp,random_Dcomp,rebuiltgreedy_Dcomp,budgetmatchedPQ_Dcomp,J2_median_passed,J2_q975_passed,J2_evaluable
WideResNet-50,wrn50_original,VisA12,0.01,0.10,original,1152,0.010219614607918544,0.01970170788245293,0.009628752461969219,0.002983918111603003,35,36,36
WideResNet-50,wrn50_original,VisA12,0.01,0.10,normal_only,1017,0.03494107254316204,0.06592853475653916,0.04291408047495687,0.010088292142163476,33,36,36
WideResNet-50,wrn50_original,VisA12,0.05,0.10,original,1152,0.019600115134656402,0.04028102076680989,0.022073255592028444,0.005285979289869711,35,36,36
WideResNet-50,wrn50_original,VisA12,0.05,0.10,normal_only,1017,0.05312655315338252,0.09579200309524316,0.0601880582173753,0.01569974996035869,28,36,36
ResNet-18,original,VisA12,0.01,0.10,original,1152,0.009114165148004682,0.02093069559212273,0.008909473224247748,0.0025499348495755902,35,36,36
ResNet-18,original,VisA12,0.01,0.10,normal_only,1017,0.04119287540952132,0.06418003889148201,0.03638657925307757,0.009535235158866003,33,36,36
ResNet-18,original,VisA12,0.05,0.10,original,1152,0.020801198908908025,0.04423891615741209,0.0199227205829853,0.006228463022767531,35,36,36
ResNet-18,original,VisA12,0.05,0.10,normal_only,1017,0.05952103591666261,0.10065202145476955,0.06462038375596231,0.014936032212091664,31,36,36
ResNet-18,clean,VisA12,0.01,0.10,original,1152,0.006732892231172589,0.017032537088020463,0.008164004284939923,0.002291550397910989,35,36,36
ResNet-18,clean,VisA12,0.01,0.10,normal_only,1017,0.03662459943755627,0.06695427838024855,0.03324319860155527,0.009689630583567059,31,36,36
ResNet-18,clean,VisA12,0.05,0.10,original,1152,0.018656960591651325,0.04012236646448371,0.015495304520531404,0.005549034981763186,36,36,36
ResNet-18,clean,VisA12,0.05,0.10,normal_only,1017,0.05731800999510827,0.11101741931572934,0.0544119929945217,0.01658764115827895,30,36,36

